ASASSN-15nx: A luminous Type II supernova with a "perfect" linear decline

We report a luminous Type II supernova, ASASSN-15nx, with a peak luminosity of M_V=-20 mag, that is between typical core-collapse supernovae and super-luminous supernovae. The post-peak optical light curves show a long, linear decline with a steep slope of 2.5 mag/100 days (i.e., an exponential decline in flux), through the end of observations at phase ~260 days. In contrast, the light curves of hydrogen rich supernovae (SNe II-P/L) always show breaks in their light curves at phase ~100 days, before settling onto Co56 radioactive decay tails with a decline rate of about 1 mag/100 days. The spectra of ASASSN-15nx do not exhibit the narrow emission-line features characteristic of Type IIn SNe, which can have a wide variety of light-curve shapes usually attributed to strong interactions with a dense circumstellar medium (CSM). ASASSN-15nx has a number of spectroscopic peculiarities, including a relatively weak and triangularly-shaped H-alpha emission profile with no absorption component. The physical origin of these peculiarities is unclear, but the long and linear post-peak light curve without a break suggests a single dominant powering mechanism. Decay of a large amount of Ni56 (M_Ni56 = 1.6 +/- 0.2 M_sun) can power the light curve of ASASSN-15nx, and the steep light-curve slope requires substantial gamma-ray escape from the ejecta, which is possible given a low-mass hydrogen envelope for the progenitor. Another possibility is strong CSM interactions powering the light curve, but the CSM needs to be sculpted to produce the unique light-curve shape and to avoid producing SN IIn-like narrow emission lines.

==> anc/L.txt <==
#Phase   Luminosity  Err         
#(days)  (Log_{10}[L])
3.72    43.49       0.17
5.65    43.53       0.17
7.59    43.56       0.17
23.37   43.48       0.17
24.44   43.50       0.20
27.10   43.47       0.17
28.20   43.45       0.16
29.72   43.44       0.14
31.82   43.38       0.16
32.63   43.38       0.15
35.71   43.32       0.15
37.65   43.28       0.13
38.63   43.27       0.11
41.61   43.23       0.11
44.44   43.21       0.12
47.34   43.16       0.10
49.66   43.15       0.10
56.14   43.06       0.21
61.98   43.00       0.10
63.02   42.99       0.10
64.56   42.97       0.16
67.12   42.96       0.21
70.64   42.90       0.15
72.94   42.89       0.22
76.66   42.84       0.19
77.63   42.82       0.21
85.57   42.78       0.15
86.10   42.76       0.16
89.58   42.72       0.16
94.77   42.69       0.18
96.74   42.68       0.08
99.47   42.65       0.16
102.90  42.62       0.16
105.52  42.63       0.10
107.23  42.60       0.15
109.48  42.54       0.11
111.34  42.55       0.08
111.57  42.51       0.16
111.60  42.52       0.18
112.30  42.55       0.08
112.54  42.50       0.12
113.25  42.53       0.08
113.52  42.49       0.12
114.24  42.54       0.11
115.46  42.48       0.11
116.19  42.50       0.09
117.14  42.49       0.09
117.39  42.49       0.29
118.38  42.46       0.40
121.02  42.44       0.13
121.30  42.45       0.13
122.94  42.43       0.11
124.21  42.40       0.12
126.01  42.40       0.89
127.13  42.38       0.63
131.02  42.35       0.24
131.70  42.34       0.23
132.97  42.32       0.25
133.16  42.31       0.17
134.12  42.33       0.17
135.30  42.31       0.17
135.52  42.31       0.14
136.34  42.30       0.13
136.56  42.30       0.13
136.87  42.28       0.19
137.16  42.31       0.14
140.28  42.29       0.25
140.76  42.28       0.21
143.00  42.27       0.19
143.67  42.23       0.19
147.22  42.17       0.24
149.51  42.14       0.18
151.14  42.12       0.19
151.41  42.12       0.16
152.01  42.12       0.17
152.43  42.10       0.17
156.83  42.09       0.20
160.74  42.05       0.16
161.12  42.00       0.25
165.01  41.96       0.37
166.96  41.93       0.24
169.53  41.95       0.12
174.42  41.90       0.10
175.71  41.86       0.16
180.21  41.85       0.15
181.48  41.86       0.15
185.05  41.80       0.23
187.31  41.76       0.20
189.93  41.72       0.13
190.16  41.73       0.16
193.08  41.68       0.14
194.79  41.68       0.13
195.74  41.67       0.14
198.91  41.65       0.22
201.83  41.61       0.27
261.99  41.32       0.26


==> anc/photsn.txt <==
#UT Date        JD -        Phase      B       Err       V       Err       R       Err       I       Err       g       Err       r       Err       i       Err          Telescope$^b$ 
#               2,457,000                                                                                                                         
2015-07-16.42  219.92       0.80      NaN     NaN       >16.910 NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-07-19.42  222.92       3.71      NaN     NaN       16.540  0.100     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-07-21.41  224.91       5.65      NaN     NaN       16.370  0.070     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-07-23.40  226.90       7.59      NaN     NaN       16.200  0.080     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-08-08.63  243.13      23.37      NaN     NaN       15.830  0.130     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-08-09.62  244.12      24.33      NaN     NaN       16.000  0.060     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-08-09.73  244.23      24.44      16.183  0.047     15.981  0.016     NaN     NaN       15.369  0.022     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-08-12.47  246.97      27.10      NaN     NaN       16.010  0.046     NaN     NaN       15.375  0.039     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-08-13.60  248.10      28.20      NaN     NaN       15.940  0.060     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-08-15.16  249.66      29.72      16.344  0.042     16.037  0.019     NaN     NaN       15.380  0.026     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-08-17.32  251.82      31.82      NaN     NaN       16.120  0.060     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-08-18.15  252.65      32.63      16.504  0.059     16.132  0.023     NaN     NaN       15.466  0.025     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-08-21.32  255.82      35.71      NaN     NaN       NaN     NaN       NaN     NaN       15.575  0.036     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-08-23.31  257.81      37.65      NaN     NaN       16.340  0.080     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN           ASASSN 
2015-08-24.32  258.82      38.63      16.888  0.058     16.357  0.027     NaN     NaN       15.611  0.025     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-08-27.38  261.88      41.60      17.025  0.070     16.443  0.015     NaN     NaN       15.665  0.028     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-08-30.29  264.79      44.43      NaN     NaN       NaN     NaN       NaN     NaN       15.680  0.033     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-09-02.28  267.78      47.34      17.402  0.078     16.637  0.021     NaN     NaN       15.817  0.036     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-09-04.66  270.16      49.66      17.405  0.080     16.625  0.031     NaN     NaN       15.889  0.027     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-09-11.33  276.83      56.15      17.580  0.157     16.923  0.018     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-09-17.33  282.83      61.98      17.579  0.055     17.055  0.022     NaN     NaN       16.212  0.020     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-09-22.61  288.11      67.12      NaN     NaN       NaN     NaN       NaN     NaN       16.247  0.132     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-09-26.23  291.73      70.63      17.974  0.106     17.233  0.031     NaN     NaN       16.540  0.041     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-09-28.60  294.10      72.94      17.870  0.129     17.302  0.056     NaN     NaN       16.560  0.041     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-10-02.42  297.92      76.66      NaN     NaN       17.401  0.020     17.250  0.014     16.736  0.014     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-10-03.42  298.92      77.63      NaN     NaN       17.496  0.018     17.350  0.009     16.674  0.014     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-10-11.59  307.09      85.57      18.125  0.083     17.559  0.036     NaN     NaN       16.851  0.044     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-10-12.13  307.63      86.10      NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       17.829  0.005     17.551  0.008     17.464  0.008            NOT 
2015-10-15.71  311.21      89.58      18.201  0.071     17.757  0.035     NaN     NaN       17.002  0.042     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-10-21.05  316.55      94.78      18.261  0.080     17.872  0.034     NaN     NaN       17.072  0.058     NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-10-23.07  318.57      96.74      18.348  0.015     17.823  0.015     17.674  0.022     17.140  0.026     17.948  0.015     17.644  0.021     17.743  0.029         Coper,TJO 
2015-10-25.88  321.38      99.47      NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-10-29.40  324.90     102.89      NaN     NaN       18.017  0.070     NaN     NaN       NaN     NaN       NaN     NaN       17.927  0.070     17.961  0.076          LCO 
2015-11-01.10  327.60     105.52      18.459  0.052     17.880  0.035     17.831  0.037     17.371  0.056     NaN     NaN       NaN     NaN       NaN     NaN              TJO 
2015-11-02.86  329.36     107.23      18.478  0.071     18.045  0.033     NaN     NaN       NaN     NaN       NaN     NaN       17.909  0.027     18.003  0.046          LCO 
2015-11-05.17  331.67     109.48      18.635  0.024     18.216  0.016     NaN     NaN       NaN     NaN       18.326  0.014     17.997  0.013     18.130  0.023          Coper 
2015-11-07.08  333.58     111.34      18.690  0.023     18.092  0.032     17.980  0.029     17.496  0.038     NaN     NaN       NaN     NaN       NaN     NaN              TJO 
2015-11-07.32  333.82     111.57      NaN     NaN       18.303  0.036     18.085  0.021     17.741  0.047     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-07.35  333.85     111.60      18.684  0.077     18.262  0.035     NaN     NaN       NaN     NaN       NaN     NaN       18.038  0.026     18.110  0.048          LCO 
2015-11-08.07  334.57     112.30      18.725  0.020     18.076  0.023     17.897  0.054     17.506  0.035     NaN     NaN       NaN     NaN       NaN     NaN              TJO 
2015-11-08.32  334.82     112.54      NaN     NaN       18.384  0.036     18.144  0.030     17.593  0.028     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-09.05  335.55     113.25      18.742  0.023     18.139  0.024     18.023  0.033     17.537  0.029     NaN     NaN       NaN     NaN       NaN     NaN              TJO 
2015-11-09.32  335.82     113.52      NaN     NaN       18.329  0.031     18.165  0.021     17.724  0.031     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-10.07  336.57     114.25      18.730  0.042     18.144  0.050     18.013  0.035     17.508  0.040     NaN     NaN       NaN     NaN       NaN     NaN              TJO 
2015-11-11.32  337.82     115.46      NaN     NaN       18.353  0.052     18.164  0.025     17.630  0.035     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-12.07  338.57     116.19      18.806  0.022     18.203  0.025     18.087  0.027     17.683  0.036     NaN     NaN       NaN     NaN       NaN     NaN              TJO 
2015-11-13.05  339.55     117.15      18.839  0.023     18.253  0.024     18.134  0.024     17.622  0.039     NaN     NaN       NaN     NaN       NaN     NaN              TJO 
2015-11-13.30  339.80     117.39      18.754  0.184     18.334  0.033     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       18.373  0.047          LCO 
2015-11-14.32  340.82     118.38      NaN     NaN       18.420  0.031     18.209  0.026     17.758  0.032     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-17.04  343.54     121.02      NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       18.568  0.039     18.218  0.018     18.422  0.027          Coper 
2015-11-17.32  343.82     121.30      NaN     NaN       18.440  0.053     18.256  0.031     17.684  0.060     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-19.01  345.51     122.94      18.876  0.023     18.491  0.019     NaN     NaN       NaN     NaN       18.574  0.016     18.251  0.017     18.457  0.019          Coper 
2015-11-20.32  346.82     124.21      NaN     NaN       18.588  0.022     18.361  0.016     17.929  0.024     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-22.17  348.67     126.01      18.949  0.107     18.599  0.038     NaN     NaN       NaN     NaN       NaN     NaN       18.411  0.028     18.560  0.053          LCO 
2015-11-23.32  349.82     127.13      NaN     NaN       NaN     NaN       NaN     NaN       17.936  0.573     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-27.32  353.82     131.02      NaN     NaN       18.687  0.097     18.815  0.060     18.033  0.047     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-28.02  354.52     131.70      NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-11-29.32  355.82     132.97      NaN     NaN       18.825  0.047     18.681  0.040     18.049  0.044     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-11-29.52  356.02     133.16      19.230  0.093     18.739  0.037     NaN     NaN       NaN     NaN       NaN     NaN       18.538  0.039     18.883  0.086          LCO 
2015-11-30.51  357.01     134.13      19.128  0.074     18.771  0.034     NaN     NaN       NaN     NaN       NaN     NaN       18.570  0.035     18.843  0.057          LCO 
2015-12-03.02  359.52     136.56      19.207  0.042     18.833  0.026     NaN     NaN       NaN     NaN       19.082  0.034     18.620  0.016     18.882  0.024          Coper 
2015-12-03.33  359.83     136.87      NaN     NaN       18.951  0.045     18.695  0.031     18.270  0.041     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-12-03.63  360.13     137.16      NaN     NaN       18.713  0.063     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-12-06.84  363.34     140.28      19.211  0.100     18.886  0.041     NaN     NaN       NaN     NaN       NaN     NaN       18.707  0.037     18.852  0.081          LCO 
2015-12-07.33  363.83     140.76      NaN     NaN       18.778  0.105     18.790  0.103     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-12-09.64  366.14     143.00      NaN     NaN       18.759  0.104     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LCO 
2015-12-10.33  366.83     143.67      NaN     NaN       19.002  0.051     18.877  0.047     18.277  0.066     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-12-13.98  370.48     147.23      19.579  0.122     19.106  0.066     NaN     NaN       NaN     NaN       NaN     NaN       18.899  0.056     NaN     NaN            LCO 
2015-12-16.33  372.83     149.51      NaN     NaN       19.255  0.063     19.029  0.033     18.587  0.099     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-12-18.01  374.51     151.14      19.621  0.042     19.346  0.043     NaN     NaN       NaN     NaN       19.362  0.020     19.008  0.035     NaN     NaN            Coper 
2015-12-18.28  374.78     151.40      NaN     NaN       19.243  0.048     NaN     NaN       NaN     NaN       NaN     NaN       19.075  0.046     NaN     NaN            LCO 
2015-12-18.90  375.40     152.01      NaN     NaN       19.217  0.024     NaN     NaN       NaN     NaN       19.388  0.021     19.033  0.020     19.378  0.027          Coper 
2015-12-19.33  375.83     152.43      NaN     NaN       19.349  0.068     19.188  0.076     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2015-12-23.86  380.36     156.83      NaN     NaN       19.225  0.180     NaN     NaN       NaN     NaN       NaN     NaN       19.253  0.214     NaN     NaN            LCO 
2015-12-27.88  384.38     160.74      19.815  0.041     19.445  0.036     NaN     NaN       NaN     NaN       NaN     NaN       19.198  0.028     19.495  0.039             LT 
2015-12-28.21  384.71     161.06      20.114  0.186     19.464  0.049     NaN     NaN       NaN     NaN       NaN     NaN       19.189  0.041     19.446  0.084          LCO 
2015-12-30.24  386.74     163.04      NaN     NaN       19.528  0.213     NaN     NaN       NaN     NaN       NaN     NaN       19.177  0.099     19.368  0.107          LCO 
2016-01-01.27  388.77     165.01      NaN     NaN       19.630  0.048     19.440  0.047     19.046  0.080     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-01-03.27  390.77     166.96      NaN     NaN       19.833  0.146     19.475  0.097     18.889  0.088     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-01-05.92  393.42     169.53      20.198  0.021     19.573  0.018     NaN     NaN       NaN     NaN       NaN     NaN       19.391  0.016     19.601  0.022             LT 
2016-01-10.94  398.44     174.41      20.347  0.017     19.719  0.017     NaN     NaN       NaN     NaN       NaN     NaN       19.574  0.013     19.761  0.025             LT 
2016-01-12.27  399.77     175.71      NaN     NaN       19.876  0.145     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-01-16.90  404.40     180.21      20.487  0.051     19.842  0.042     NaN     NaN       NaN     NaN       NaN     NaN       19.697  0.028     NaN     NaN               LT 
2016-01-18.20  405.70     181.48      NaN     NaN       19.743  0.147     19.633  0.089     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-01-21.87  409.37     185.05      20.546  0.107     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN               LT 
2016-01-26.89  414.39     189.93      20.783  0.016     20.192  0.018     NaN     NaN       NaN     NaN       NaN     NaN       20.038  0.014     20.242  0.027             LT 
2016-01-27.13  414.63     190.16      NaN     NaN       20.187  0.155     19.931  0.076     19.464  0.115     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-01-30.13  417.63     193.08      NaN     NaN       20.244  0.095     20.226  0.085     19.748  0.120     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-02-05.13  423.63     198.91      NaN     NaN       20.320  0.186     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-02-08.13  426.63     201.83      NaN     NaN       20.478  0.149     NaN     NaN       19.784  0.213     NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-02-11.10  429.60     204.72      NaN     NaN       20.468  0.117     20.523  0.102     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            LOTIS 
2016-02-24.13  442.63     217.39      NaN     NaN       20.729  0.049     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN              MDM 
2016-02-25.12  443.62     218.36      NaN     NaN       20.625  0.030     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN              MDM 
2016-03-03.85  451.35     225.87      NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       20.768  0.082     NaN     NaN               LT 
2016-03-04.85  452.35     226.85      NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       20.819  0.094     NaN     NaN               LT 
2016-03-09.87  457.37     231.73      NaN     NaN       20.924  0.045     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN               LT 
2016-03-12.10  459.60     233.90      NaN     NaN       21.182  0.022     NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN       NaN     NaN            Mag 
2016-03-15.88  463.38     237.58      NaN     NaN       21.213  0.029     NaN     NaN       NaN     NaN       21.598  0.049     21.163  0.033     20.977  0.033         LT,NOT 
2016-04-09.99  488.49     261.99      22.290  0.060     21.709  0.049     NaN     NaN       NaN     NaN       NaN     NaN       21.491  0.028     21.317  0.043          Mag 

